Quantum-driven Zero Trust Framework with Dynamic Anomaly Detection in 7G Technology: A Neural Network Approach

As cyber threats become more complex, modern networks struggle to balance security, scalability, and computational efficiency. While quantum computing offers a promising solution, adoption is limited by scalability constraints, inefficiencies in data encoding, and high computational costs. To address these challenges, we propose the Quantum Neural Network-Enhanced Zero Trust Framework (QNN-ZTF), integrating Zero Trust Architecture, Intrusion Detection Systems, and Quantum Neural Networks (QNNs) for enhanced security. Leveraging superposition, entanglement, and variational optimization, QNN-ZTF enables real-time anomaly detection and adaptive policy enforcement. Key contributions include a hybrid quantum-classical architecture for scalability, dynamic anomaly scoring for improved detection accuracy, and quantum micro-segmentation to contain threats and restrict lateral movement. Evaluation results show improved cyber threat mitigation, demonstrating the framework's effectiveness in reducing false positives and response times. This research establishes a scalable, adaptive, and quantum-optimized cybersecurity model, advancing quantum-enhanced security for next-generation networks.

==> Document/quantum-neural-networks-master/fraud_detection/data_processor.py <==
# Copyright 2018 Xanadu Quantum Technologies Inc.

# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at

#     http://www.apache.org/licenses/LICENSE-2.0

# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""For processing data from https://www.kaggle.com/mlg-ulb/creditcardfraud"""
import csv
import numpy as np
import random

# creditcard.csv downloaded from https://www.kaggle.com/mlg-ulb/creditcardfraud
with open('creditcard.csv', 'r') as csv_file:
    csv_reader = csv.reader(csv_file, delimiter=',')

    data = list(csv_reader)

data = data[1:]
data_genuine = []
data_fraudulent = []

# Splitting genuine and fraudulent data
for i in range(len(data)):
    if int(data[i][30]) == 0:
        data_genuine.append([float(i) for i in data[i]])
    if int(data[i][30]) == 1:
        data_fraudulent.append([float(i) for i in data[i]])

fraudulent_data_points = len(data_fraudulent)

# We want the genuine data points to be 3x the fraudulent ones
undersampling_ratio = 3

genuine_data_points = fraudulent_data_points * undersampling_ratio

random.shuffle(data_genuine)
random.shuffle(data_fraudulent)

# Fraudulent and genuine transactions are split into two datasets for cross validation

data_fraudulent_1 = data_fraudulent[:int(fraudulent_data_points / 2)]
data_fraudulent_2 = data_fraudulent[int(fraudulent_data_points / 2):]

data_genuine_1 = data_genuine[:int(genuine_data_points / 2)]
data_genuine_2 = data_genuine[int(genuine_data_points / 2):genuine_data_points]
data_genuine_remaining = data_genuine[genuine_data_points:]

random.shuffle(data_fraudulent_1)
random.shuffle(data_fraudulent_2)
random.shuffle(data_genuine_1)
random.shuffle(data_genuine_2)

np.savetxt('creditcard_genuine_1.csv', data_genuine_1, delimiter=',')
np.savetxt('creditcard_genuine_2.csv', data_genuine_2, delimiter=',')
np.savetxt('creditcard_fraudulent_1.csv', data_fraudulent_1, delimiter=',')
np.savetxt('creditcard_fraudulent_2.csv', data_fraudulent_2, delimiter=',')
# Larger datasets are used for testing, including genuine transactions unseen in training
np.savetxt('creditcard_combined_1_big.csv', data_fraudulent_1 + data_genuine_1 + data_genuine_remaining, delimiter=',')
np.savetxt('creditcard_combined_2_big.csv', data_fraudulent_2 + data_genuine_2 + data_genuine_remaining, delimiter=',')


==> Document/quantum-neural-networks-master/fraud_detection/fraud_detection.py <==
# Copyright 2018 Xanadu Quantum Technologies Inc.

# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at

#     http://www.apache.org/licenses/LICENSE-2.0

# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""Fraud detection fitting script"""
import numpy as np
import os

import tensorflow as tf

import strawberryfields as sf
from strawberryfields.ops import Dgate, BSgate, Kgate, Sgate, Rgate

import sys
sys.path.append("..")
import version_check

# ===================================================================================
#                                   Hyperparameters
# ===================================================================================

# Two modes required: one for "genuine" transactions and one for "fradulent"
mode_number = 2
# Number of photonic quantum layers
depth = 4

# Fock basis truncation
cutoff = 10
# Number of batches in optimization
reps = 30000

# Label for simulation
simulation_label = 1

# Number of batches to use in the optimization
batch_size = 24

# Random initialization of gate parameters
sdev_photon = 0.1
sdev = 1

# Variable clipping values
disp_clip = 5
sq_clip = 5
kerr_clip = 1

# If loading from checkpoint, previous batch number reached
ckpt_val = 0

# Number of repetitions between each output to TensorBoard
tb_reps = 100
# Number of repetitions between each model save
savr_reps = 1000

model_string = str(simulation_label)

# Target location of output
folder_locator = './outputs/'

# Locations of TensorBoard and model save outputs
board_string = folder_locator + 'tensorboard/' + model_string + '/'
checkpoint_string = folder_locator + 'models/' + model_string + '/'

# ===================================================================================
#                                   Loading the training data
# ===================================================================================

# Data outputted from data_processor.py
data_genuine = np.loadtxt('creditcard_genuine_1.csv', delimiter=',')
data_fraudulent = np.loadtxt('creditcard_fraudulent_1.csv', delimiter=',')

# Combining genuine and fraudulent data
data_combined = np.append(data_genuine, data_fraudulent, axis=0)
data_points = len(data_combined)

# ===================================================================================
#                                   Setting up the classical NN input
# ===================================================================================

# Input neurons
input_neurons = 10
# Widths of hidden layers
nn_architecture = [10, 10]
# Output neurons of classical part
output_neurons = 14

# Defining classical network parameters
input_classical_layer = tf.placeholder(tf.float32, shape=[batch_size, input_neurons])

layer_matrix_1 = tf.Variable(tf.random_normal(shape=[input_neurons, nn_architecture[0]]))
offset_1 = tf.Variable(tf.random_normal(shape=[nn_architecture[0]]))

layer_matrix_2 = tf.Variable(tf.random_normal(shape=[nn_architecture[0], nn_architecture[1]]))
offset_2 = tf.Variable(tf.random_normal(shape=[nn_architecture[1]]))

layer_matrix_3 = tf.Variable(tf.random_normal(shape=[nn_architecture[1], output_neurons]))
offset_3 = tf.Variable(tf.random_normal(shape=[output_neurons]))

# Creating hidden layers and output
layer_1 = tf.nn.elu(tf.matmul(input_classical_layer, layer_matrix_1) + offset_1)
layer_2 = tf.nn.elu(tf.matmul(layer_1, layer_matrix_2) + offset_2)

output_layer = tf.nn.elu(tf.matmul(layer_2, layer_matrix_3) + offset_3)

# ===================================================================================
#                                   Defining QNN parameters
# ===================================================================================

# Number of beamsplitters in interferometer
bs_in_interferometer = int(1.0 * mode_number * (mode_number - 1) / 2)

with tf.name_scope('variables'):
    bs_variables = tf.Variable(tf.random_normal(shape=[depth, bs_in_interferometer, 2, 2]
                                                , stddev=sdev))
    phase_variables = tf.Variable(tf.random_normal(shape=[depth, mode_number, 2], stddev=sdev))

    sq_magnitude_variables = tf.Variable(tf.random_normal(shape=[depth, mode_number]
                                                          , stddev=sdev_photon))
    sq_phase_variables = tf.Variable(tf.random_normal(shape=[depth, mode_number]
                                                      , stddev=sdev))
    disp_magnitude_variables = tf.Variable(tf.random_normal(shape=[depth, mode_number]
                                                            , stddev=sdev_photon))
    disp_phase_variables = tf.Variable(tf.random_normal(shape=[depth, mode_number]
                                                        , stddev=sdev))
    kerr_variables = tf.Variable(tf.random_normal(shape=[depth, mode_number], stddev=sdev_photon))

parameters = [layer_matrix_1, offset_1, layer_matrix_2, offset_2, layer_matrix_3, offset_3, bs_variables,
              phase_variables, sq_magnitude_variables, sq_phase_variables, disp_magnitude_variables,
              disp_phase_variables, kerr_variables]


# ===================================================================================
#                                   Constructing quantum layers
# ===================================================================================


# Defining input QNN layer, whose parameters are set by the outputs of the classical network
def input_qnn_layer():
    with tf.name_scope('inputlayer'):
        Sgate(tf.clip_by_value(output_layer[:, 0], -sq_clip, sq_clip), output_layer[:, 1]) | q[0]
        Sgate(tf.clip_by_value(output_layer[:, 2], -sq_clip, sq_clip), output_layer[:, 3]) | q[1]

        BSgate(output_layer[:, 4], output_layer[:, 5]) | (q[0], q[1])

        Rgate(output_layer[:, 6]) | q[0]
        Rgate(output_layer[:, 7]) | q[1]

        Dgate(tf.clip_by_value(output_layer[:, 8], -disp_clip, disp_clip), output_layer[:, 9]) \
        | q[0]
        Dgate(tf.clip_by_value(output_layer[:, 10], -disp_clip, disp_clip), output_layer[:, 11]) \
        | q[1]

        Kgate(tf.clip_by_value(output_layer[:, 12], -kerr_clip, kerr_clip)) | q[0]
        Kgate(tf.clip_by_value(output_layer[:, 13], -kerr_clip, kerr_clip)) | q[1]


# Defining standard QNN layers
def qnn_layer(layer_number):
    with tf.name_scope('layer_{}'.format(layer_number)):
        BSgate(bs_variables[layer_number, 0, 0, 0], bs_variables[layer_number, 0, 0, 1]) \
        | (q[0], q[1])

        for i in range(mode_number):
            Rgate(phase_variables[layer_number, i, 0]) | q[i]

        for i in range(mode_number):
            Sgate(tf.clip_by_value(sq_magnitude_variables[layer_number, i], -sq_clip, sq_clip),
                  sq_phase_variables[layer_number, i]) | q[i]

        BSgate(bs_variables[layer_number, 0, 1, 0], bs_variables[layer_number, 0, 1, 1]) \
        | (q[0], q[1])

        for i in range(mode_number):
            Rgate(phase_variables[layer_number, i, 1]) | q[i]

        for i in range(mode_number):
            Dgate(tf.clip_by_value(disp_magnitude_variables[layer_number, i], -disp_clip,
                                   disp_clip), disp_phase_variables[layer_number, i]) | q[i]

        for i in range(mode_number):
            Kgate(tf.clip_by_value(kerr_variables[layer_number, i], -kerr_clip, kerr_clip)) | q[i]


# ===================================================================================
#                                   Defining QNN
# ===================================================================================

# construct the two-mode Strawberry Fields engine
eng, q = sf.Engine(mode_number)

# construct the circuit
with eng:
    input_qnn_layer()

    for i in range(depth):
        qnn_layer(i)

# run the engine (in batch mode)
state = eng.run("tf", cutoff_dim=cutoff, eval=False, batch_size=batch_size)
# extract the state
ket = state.ket()

# ===================================================================================
#                                   Setting up cost function
# ===================================================================================

# Classifications for whole batch: rows act as data points in the batch and columns
# are the one-hot classifications
classification = tf.placeholder(shape=[batch_size, 2], dtype=tf.int32)

func_to_minimise = 0

# Building up the function to minimize by looping through batch
for i in range(batch_size):
    # Probabilities corresponding to a single photon in either mode
    prob = tf.abs(ket[i, classification[i, 0], classification[i, 1]]) ** 2
    # These probabilities should be optimised to 1
    func_to_minimise += (1.0 / batch_size) * (prob - 1) ** 2

# Defining the cost function
cost_func = func_to_minimise
tf.summary.scalar('Cost', cost_func)

# ===================================================================================
#                                   Training
# ===================================================================================

# We choose the Adam optimizer
optimiser = tf.train.AdamOptimizer()
training = optimiser.minimize(cost_func)

# Saver/Loader for outputting model
saver = tf.train.Saver(parameters)

session = tf.Session()
session.run(tf.global_variables_initializer())

# Load previous model if non-zero ckpt_val is specified
if ckpt_val != 0:
    saver.restore(session, checkpoint_string + 'sess.ckpt-' + str(ckpt_val))

# TensorBoard writer
writer = tf.summary.FileWriter(board_string)
merge = tf.summary.merge_all()

counter = ckpt_val

# Tracks optimum value found (set high so first iteration encodes value)
opt_val = 1e20
# Batch number in which optimum value occurs
opt_position = 0
# Flag to detect if new optimum occured in last batch
new_opt = False

while counter <= reps:

    # Shuffles data to create new epoch
    np.random.shuffle(data_combined)

    # Splits data into batches
    split_data = np.split(data_combined, data_points / batch_size)

    for batch in split_data:

        if counter > reps:
            break

        # Input data (provided as principal components)
        data_points_principal_components = batch[:, 1:input_neurons + 1]
        # Data classes
        classes = batch[:, -1]

        # Encoding classes into one-hot form
        one_hot_input = np.zeros((batch_size, 2))

        for i in range(batch_size):
            if int(classes[i]) == 0:
                # Encoded such that genuine transactions should be outputted as a photon in the first mode
                one_hot_input[i] = [1, 0]
            else:
                one_hot_input[i] = [0, 1]

        # Output to TensorBoard
        if counter % tb_reps == 0:
            [summary, training_run, func_to_minimise_run] = session.run([merge, training, func_to_minimise],
                                                                        feed_dict={
                                                                            input_classical_layer:
                                                                                data_points_principal_components,
                                                                            classification: one_hot_input})
            writer.add_summary(summary, counter)

        else:
            # Standard run of training
            [training_run, func_to_minimise_run] = session.run([training, func_to_minimise], feed_dict={
                input_classical_layer: data_points_principal_components, classification: one_hot_input})

        # Ensures cost function is well behaved
        if np.isnan(func_to_minimise_run):
            compute_grads = session.run(optimiser.compute_gradients(cost_func),
                                        feed_dict={input_classical_layer: data_points_principal_components,
                                                   classification: one_hot_input})
            if not os.path.exists(checkpoint_string):
                os.makedirs(checkpoint_string)
            # If cost function becomes NaN, output value of gradients for investigation
            np.save(checkpoint_string + 'NaN.npy', compute_grads)
            print('NaNs outputted - leaving at step ' + str(counter))
            raise SystemExit

        # Test to see if new optimum found in current batch
        if func_to_minimise_run < opt_val:
            opt_val = func_to_minimise_run
            opt_position = counter
            new_opt = True

        # Save model every fixed number of batches, provided a new optimum value has occurred
        if (counter % savr_reps == 0) and (i != 0) and new_opt and (not np.isnan(func_to_minimise_run)):
            if not os.path.exists(checkpoint_string):
                os.makedirs(checkpoint_string)
            saver.save(session, checkpoint_string + 'sess.ckpt', global_step=counter)
            # Saves position of optimum and corresponding value of cost function
            np.savetxt(checkpoint_string + 'optimum.txt', [opt_position, opt_val])

        counter += 1


==> Document/quantum-neural-networks-master/fraud_detection/plot_confusion_matrix.py <==
# Code adapted from scikit-learn: https://scikit-learn.org/stable/_downloads/plot_confusion_matrix.py
"""
New BSD License

Copyright (c) 2007-2019 The scikit-learn developers.
All rights reserved.


Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are met:

  a. Redistributions of source code must retain the above copyright notice,
     this list of conditions and the following disclaimer.
  b. Redistributions in binary form must reproduce the above copyright
     notice, this list of conditions and the following disclaimer in the
     documentation and/or other materials provided with the distribution.
  c. Neither the name of the Scikit-learn Developers  nor the names of
     its contributors may be used to endorse or promote products
     derived from this software without specific prior written
     permission.


THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
ARE DISCLAIMED. IN NO EVENT SHALL THE REGENTS OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT
LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY
OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH
DAMAGE.

================
Confusion matrix
================

Example of confusion matrix usage to evaluate the quality
of the output of a classifier on the iris data set. The
diagonal elements represent the number of points for which
the predicted label is equal to the true label, while
off-diagonal elements are those that are mislabeled by the
classifier. The higher the diagonal values of the confusion
matrix the better, indicating many correct predictions.

The figures show the confusion matrix with and without
normalization by class support size (number of elements
in each class). This kind of normalization can be
interesting in case of class imbalance to have a more
visual interpretation of which class is being misclassified.

Here the results are not as good as they could be as our
choice for the regularization parameter C was not the best.
In real life applications this parameter is usually chosen
using :ref:`grid_search`.
"""
import numpy as np
import matplotlib.pyplot as plt

def plot_confusion_matrix(cm, classes, title=None, cmap=plt.cm.Blues):
    """
    This function prints and plots the confusion matrix.
    Normalization can be applied by setting `normalize=True`.
    """

    fig, ax = plt.subplots()
    im = ax.imshow(cm, interpolation='nearest', cmap=cmap)

    # We want to show all ticks...
    ax.set(xticks=np.arange(cm.shape[1]),
           yticks=np.arange(cm.shape[0]),
           # ... and label them with the respective list entries
           xticklabels=classes, yticklabels=classes,
           ylabel='True label',
           xlabel='Predicted label')

    # Rotate the tick labels and set their alignment.
    plt.setp(ax.get_xticklabels(), rotation=45, ha="right",
             rotation_mode="anchor")

    # Loop over data dimensions and create text annotations.
    fmt = '.2f'
    thresh = cm.max() / 2.
    for i in range(cm.shape[0]):
        for j in range(cm.shape[1]):
            ax.text(j, i, format(cm[i, j], fmt),
                    ha="center", va="center",
                    color="white" if cm[i, j] > thresh else "black")
    fig.tight_layout()
    return ax


==> Document/quantum-neural-networks-master/fraud_detection/roc.py <==
# Copyright 2018 Xanadu Quantum Technologies Inc.

# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at

#     http://www.apache.org/licenses/LICENSE-2.0

# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""Script for creating Plots"""
import numpy as np
import matplotlib.pyplot as plt
import plot_confusion_matrix

plt.switch_backend('agg')

# Label for simulation
simulation_label = 1

# Loading confusion table
confusion_table = np.load('./outputs/confusion/' + str(simulation_label) + '/confusion_table.npy')

# Defining array of thresholds from 0 to 1 to consider in the ROC curve
thresholds_points = 101
thresholds = np.linspace(0, 1, num=thresholds_points)

# false/true positive/negative rates
fp_rate = []
tp_rate = []
fn_rate = []
tn_rate = []

# Creating rates
for i in range(thresholds_points):
    fp_rate.append(confusion_table[i, 0, 1] / (confusion_table[i, 0, 1] + confusion_table[i, 0, 0]))
    tp_rate.append(confusion_table[i, 1, 1] / (confusion_table[i, 1, 1] + confusion_table[i, 1, 0]))

    fn_rate.append(confusion_table[i, 1, 0] / (confusion_table[i, 1, 1] + confusion_table[i, 1, 0]))
    tn_rate.append(confusion_table[i, 0, 0] / (confusion_table[i, 0, 0] + confusion_table[i, 0, 1]))

# Distance of each threshold from ideal point at (0, 1)
distance_from_ideal = (np.array(tn_rate) - 1)**2 + (np.array(fn_rate) - 0)**2

# Threshold closest to (0, 1)
closest_threshold = np.argmin(distance_from_ideal)

# Area under ROC curve
area_under_curve = np.trapz(np.sort(tn_rate), x=np.sort(fn_rate))

print("Area under ROC curve: " + str(area_under_curve))
print("Closest threshold to optimal ROC: " + str(thresholds[closest_threshold]))

# Plotting ROC curve
straight_line = np.linspace(0, 1, 1001)

plt.gcf().subplots_adjust(bottom=0.15)
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', serif='New Century Schoolbook')
plt.gcf().subplots_adjust(bottom=0.15)
plt.plot(fn_rate, tn_rate, color='#056eee', linewidth=2.2)
plt.plot(straight_line, straight_line, color='#070d0d', linewidth=1.5, dashes=[6, 2])
plt.plot(0.0, 1.0, 'ko')
plt.plot(fn_rate[closest_threshold], tn_rate[closest_threshold], 'k^')
plt.ylim(-0.05, 1.05)
plt.xlim(-0.05, 1.05)
plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
plt.xlabel('False negative rate', fontsize=15)
plt.ylabel('True negative rate', fontsize=15)
plt.tick_params(axis='both', which='major', labelsize=14, length=6, width=1)
plt.tick_params(axis='both', which='minor', labelsize=14, length=6, width=1)
plt.savefig('./roc.pdf')
plt.close()

# Selecting ideal confusion table and plotting
confusion_table_ideal = confusion_table[closest_threshold]

plt.figure()
plot_confusion_matrix.plot_confusion_matrix(confusion_table_ideal, classes=['Genuine', 'Fraudulent'], title='')

plt.savefig('./confusion.pdf')


==> Document/quantum-neural-networks-master/fraud_detection/testing.py <==
# Copyright 2018 Xanadu Quantum Technologies Inc.

# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at

#     http://www.apache.org/licenses/LICENSE-2.0

# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""Fraud detection fitting script"""
import numpy as np
import os

import tensorflow as tf

import strawberryfields as sf
from strawberryfields.ops import Dgate, BSgate, Kgate, Sgate, Rgate

import sys
sys.path.append("..")
import version_check

# ===================================================================================
#                                   Hyperparameters
# ===================================================================================

# Two modes required: one for "genuine" transactions and one for "fradulent"
mode_number = 2
# Number of photonic quantum layers
depth = 4

# Fock basis truncation
cutoff = 10

# Label for simulation
simulation_label = 1

# Random initialization of gate parameters
sdev_photon = 0.1
sdev = 1

# Variable clipping values
disp_clip = 5
sq_clip = 5
kerr_clip = 1

# If loading from checkpoint, previous batch number reached
ckpt_val = 30000

model_string = str(simulation_label)

# Target location of output
folder_locator = './outputs/'

# Locations of model saves and where confusion matrix will be saved
checkpoint_string = folder_locator + 'models/' + model_string + '/'
confusion_string = folder_locator + 'confusion/' + model_string + '/'

# ===================================================================================
#                                   Loading the testing data
# ===================================================================================

# Loading combined dataset with extra genuine datapoints unseen in training
data_combined = np.loadtxt('./creditcard_combined_2_big.csv', delimiter=',')

# Set to a size so that the data can be equally split up with no remainder
batch_size = 29

data_combined_points = len(data_combined)

# ===================================================================================
#                                   Setting up the classical NN input
# ===================================================================================

# Input neurons
input_neurons = 10
# Widths of hidden layers
nn_architecture = [10, 10]
# Output neurons of classical part
output_neurons = 14

# Defining classical network parameters
input_classical_layer = tf.placeholder(tf.float32, shape=[batch_size, input_neurons])

layer_matrix_1 = tf.Variable(tf.random_normal(shape=[input_neurons, nn_architecture[0]]))
offset_1 = tf.Variable(tf.random_normal(shape=[nn_architecture[0]]))

layer_matrix_2 = tf.Variable(tf.random_normal(shape=[nn_architecture[0], nn_architecture[1]]))
offset_2 = tf.Variable(tf.random_normal(shape=[nn_architecture[1]]))

layer_matrix_3 = tf.Variable(tf.random_normal(shape=[nn_architecture[1], output_neurons]))
offset_3 = tf.Variable(tf.random_normal(shape=[output_neurons]))

# Creating hidden layers and output
layer_1 = tf.nn.elu(tf.matmul(input_classical_layer, layer_matrix_1) + offset_1)
layer_2 = tf.nn.elu(tf.matmul(layer_1, layer_matrix_2) + offset_2)

output_layer = tf.nn.elu(tf.matmul(layer_2, layer_matrix_3) + offset_3)

# ===================================================================================
#                                   Defining QNN parameters
# ===================================================================================

# Number of beamsplitters in interferometer
bs_in_interferometer = int(1.0 * mode_number * (mode_number - 1) / 2)

with tf.name_scope('variables'):
    bs_variables = tf.Variable(tf.random_normal(shape=[depth, bs_in_interferometer, 2, 2]
                                                , stddev=sdev))
    phase_variables = tf.Variable(tf.random_normal(shape=[depth, mode_number, 2], stddev=sdev))

    sq_magnitude_variables = tf.Variable(tf.random_normal(shape=[depth, mode_number]
                                                          , stddev=sdev_photon))
    sq_phase_variables = tf.Variable(tf.random_normal(shape=[depth, mode_number]
                                                      , stddev=sdev))
    disp_magnitude_variables = tf.Variable(tf.random_normal(shape=[depth, mode_number]
                                                            , stddev=sdev_photon))
    disp_phase_variables = tf.Variable(tf.random_normal(shape=[depth, mode_number]
                                                        , stddev=sdev))
    kerr_variables = tf.Variable(tf.random_normal(shape=[depth, mode_number], stddev=sdev_photon))

parameters = [layer_matrix_1, offset_1, layer_matrix_2, offset_2, layer_matrix_3, offset_3, bs_variables,
              phase_variables, sq_magnitude_variables, sq_phase_variables, disp_magnitude_variables,
              disp_phase_variables, kerr_variables]


# ===================================================================================
#                                   Constructing quantum layers
# ===================================================================================


# Defining input QNN layer, whose parameters are set by the outputs of the classical network
def input_qnn_layer():
    with tf.name_scope('inputlayer'):
        Sgate(tf.clip_by_value(output_layer[:, 0], -sq_clip, sq_clip), output_layer[:, 1]) | q[0]
        Sgate(tf.clip_by_value(output_layer[:, 2], -sq_clip, sq_clip), output_layer[:, 3]) | q[1]

        BSgate(output_layer[:, 4], output_layer[:, 5]) | (q[0], q[1])

        Rgate(output_layer[:, 6]) | q[0]
        Rgate(output_layer[:, 7]) | q[1]

        Dgate(tf.clip_by_value(output_layer[:, 8], -disp_clip, disp_clip), output_layer[:, 9]) \
        | q[0]
        Dgate(tf.clip_by_value(output_layer[:, 10], -disp_clip, disp_clip), output_layer[:, 11]) \
        | q[1]

        Kgate(tf.clip_by_value(output_layer[:, 12], -kerr_clip, kerr_clip)) | q[0]
        Kgate(tf.clip_by_value(output_layer[:, 13], -kerr_clip, kerr_clip)) | q[1]


# Defining standard QNN layers
def qnn_layer(layer_number):
    with tf.name_scope('layer_{}'.format(layer_number)):
        BSgate(bs_variables[layer_number, 0, 0, 0], bs_variables[layer_number, 0, 0, 1]) \
        | (q[0], q[1])

        for i in range(mode_number):
            Rgate(phase_variables[layer_number, i, 0]) | q[i]

        for i in range(mode_number):
            Sgate(tf.clip_by_value(sq_magnitude_variables[layer_number, i], -sq_clip, sq_clip),
                  sq_phase_variables[layer_number, i]) | q[i]

        BSgate(bs_variables[layer_number, 0, 1, 0], bs_variables[layer_number, 0, 1, 1]) \
        | (q[0], q[1])

        for i in range(mode_number):
            Rgate(phase_variables[layer_number, i, 1]) | q[i]

        for i in range(mode_number):
            Dgate(tf.clip_by_value(disp_magnitude_variables[layer_number, i], -disp_clip,
                                   disp_clip), disp_phase_variables[layer_number, i]) | q[i]

        for i in range(mode_number):
            Kgate(tf.clip_by_value(kerr_variables[layer_number, i], -kerr_clip, kerr_clip)) | q[i]


# ===================================================================================
#                                   Defining QNN
# ===================================================================================

# construct the two-mode Strawberry Fields engine
eng, q = sf.Engine(mode_number)

# construct the circuit
with eng:
    input_qnn_layer()

    for i in range(depth):
        qnn_layer(i)

# run the engine (in batch mode)
state = eng.run("tf", cutoff_dim=cutoff, eval=False, batch_size=batch_size)
# extract the state
ket = state.ket()

# ===================================================================================
#                                   Extracting probabilities
# ===================================================================================

# Classifications for whole batch: rows act as data points in the batch and columns
# are the one-hot classifications
classification = tf.placeholder(shape=[batch_size, 2], dtype=tf.int32)

prob = []

for i in range(batch_size):
    # Finds the probability of a photon being in either mode
    prob.append([tf.abs(ket[i, 1, 0]) ** 2, tf.abs(ket[i, 0, 1]) ** 2])

# ===================================================================================
#                                   Testing performance
# ===================================================================================

# Defining array of thresholds from 0 to 1 to consider in the ROC curve
thresholds_points = 101
thresholds = np.linspace(0, 1, num=thresholds_points)

# Saver/Loader for outputting model
saver = tf.train.Saver(parameters)

session = tf.Session()
session.run(tf.global_variables_initializer())

saver.restore(session, checkpoint_string + 'sess.ckpt-' + str(ckpt_val))

# Split up data to process in batches
data_split = np.split(data_combined, data_combined_points / batch_size)

# Defining confusion table
confusion_table = np.zeros((thresholds_points, 2, 2))

for batch in data_split:
    # Input data (provided as principal components)
    data_points_principal_components = batch[:, 1:input_neurons + 1]
    # Data classes
    classes = batch[:, -1]

    # Probabilities outputted from circuit
    prob_run = session.run(prob, feed_dict={input_classical_layer: data_points_principal_components})

    for i in range(batch_size):
        # Calculate probabilities of photon coming out of either mode
        p = prob_run[i]
        # Normalize to these two events (i.e. ignore all other outputs)
        p = p / np.sum(p)

        # Predicted class is a list corresponding to threshold probabilities
        predicted_class = []

        for j in range(thresholds_points):
            # If probability of a photon exiting first mode is larger than threshold, attribute as genuine
            if p[0] > thresholds[j]:
                predicted_class.append(0)
            else:
                predicted_class.append(1)

        actual_class = classes[i]

        # Constructing confusion table
        for j in range(2):
            for k in range(2):
                for l in range(thresholds_points):
                    if actual_class == j and predicted_class[l] == k:
                        confusion_table[l, j, k] += 1

# Renormalizing confusion table
for i in range(thresholds_points):
    confusion_table[i] = confusion_table[i] / data_combined_points * 100

if not os.path.exists(confusion_string):
    os.makedirs(confusion_string)

# Save as numpy array
np.save(confusion_string + 'confusion_table.npy', confusion_table)


==> Document/quantum-neural-networks-master/function_fitting/function_fitting.py <==
# Copyright 2018 Xanadu Quantum Technologies Inc.

# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at

#     http://www.apache.org/licenses/LICENSE-2.0

# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""Function fitting script"""
import os
import time

import numpy as np

import matplotlib.pyplot as plt
from matplotlib import rcParams

import tensorflow as tf

import strawberryfields as sf
from strawberryfields.ops import *

import sys
sys.path.append("..")
import version_check

# ===================================================================================
#                                   Hyperparameters
# ===================================================================================


# Fock basis truncation
cutoff = 10
# domain [-xmax, xmax] to perform the function fitting over
xmax = 1
# Number of batches to use in the optimization
# Each batch corresponds to a different input-output relation
batch_size = 50
# Number of photonic quantum layers
depth = 6

# variable clipping values
disp_clip = 100
sq_clip = 50
kerr_clip = 50

# number of optimization steps
reps = 1000

# regularization
regularization = 0.0
reg_variance = 0.0


# ===================================================================================
#                                   Functions
# ===================================================================================
# This section contains various function we may wish to fit using our quantum
# neural network.


def f1(x, eps=0.0):
    """The function f(x)=|x|+noise"""
    return np.abs(x) + eps * np.random.normal(size=x.shape)


def f2(x, eps=0.0):
    """The function f(x)=sin(pi*x)/(pi*x)+noise"""
    return np.sin(x*pi)/(pi*x) + eps * np.random.normal(size=x.shape)


def f3(x, eps=0.0):
    """The function f(x)=sin(pi*x)+noise"""
    return 1.0*(np.sin(1.0 * x * np.pi) + eps * np.random.normal(size=x.shape))


def f4(x, eps=0.0):
    """The function f(x)=exp(x)+noise"""
    return np.exp(x) + eps * np.random.normal(size=x.shape)


def f5(x, eps=0.0):
    """The function f(x)=tanh(4x)+noise"""
    return np.tanh(4*x) + eps * np.random.normal(size=x.shape)


def f6(x, eps=0.0):
    """The function f(x)=x^3+noise"""
    return x**3 + eps * np.random.normal(size=x.shape)


# ===================================================================================
#                                   Training data
# ===================================================================================
# load the training data from the provided files

train_data = np.load('sine_train_data.npy')
test_data = np.load('sine_test_data.npy')
data_y = np.load('sine_outputs.npy')


# ===================================================================================
#                      Construct the quantum neural network
# ===================================================================================

# Random initialization of gate parameters
sdev = 0.05

with tf.name_scope('variables'):
    d_r = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    d_phi = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    r1 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    sq_r = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    sq_phi = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    r2 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    kappa1 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))


# construct the one-mode Strawberry Fields engine
eng, q = sf.Engine(1)


def layer(i):
    """This function generates the ith layer of the quantum neural network.

    Note: it must be executed within a Strawberry Fields engine context.

    Args:
        i (int): the layer number.
    """
    with tf.name_scope('layer_{}'.format(i)):
        # displacement gate
        Dgate(tf.clip_by_value(d_r[i], -disp_clip, disp_clip), d_phi[i]) | q[0]
        # rotation gate
        Rgate(r1[i]) | q[0]
        # squeeze gate
        Sgate(tf.clip_by_value(sq_r[i], -sq_clip, sq_clip), sq_phi[i]) | q[0]
        # rotation gate
        Rgate(r2[i]) | q[0]
        # Kerr gate
        Kgate(tf.clip_by_value(kappa1[i], -kerr_clip, kerr_clip)) | q[0]


# Use a TensorFlow placeholder to store the input data
input_data = tf.placeholder(tf.float32, shape=[batch_size])

# construct the circuit
with eng:
    # the input data is encoded as displacement in the phase space
    Dgate(input_data) | q[0]

    for k in range(depth):
        # apply layers to the required depth
        layer(k)

# run the engine
state = eng.run('tf', cutoff_dim=cutoff, eval=False, batch_size=batch_size)


# ===================================================================================
#                      Define the loss function
# ===================================================================================

# First, we calculate the x-quadrature expectation value
ket = state.ket()
mean_x, svd_x = state.quad_expectation(0)
errors_y = tf.sqrt(svd_x)

# the loss function is defined as mean(|<x>[batch_num] - data[batch_num]|^2)
output_data = tf.placeholder(tf.float32, shape=[batch_size])
loss = tf.reduce_mean(tf.abs(mean_x - output_data) ** 2)
var = tf.reduce_mean(errors_y)

# when constructing the cost function, we ensure that the norm of the state
# remains close to 1, and that the variance in the error do not grow.
state_norm = tf.abs(tf.reduce_mean(state.trace()))
cost = loss + regularization * (tf.abs(state_norm - 1) ** 2) + reg_variance*var
tf.summary.scalar('cost', cost)


# ===================================================================================
#                      Perform the optimization
# ===================================================================================

# we choose the Adam optimizer
optimiser = tf.train.AdamOptimizer()
min_op = optimiser.minimize(cost)

session = tf.Session()
session.run(tf.global_variables_initializer())

print('Beginning optimization')

loss_vals = []
error_vals = []

# start time
start_time = time.time()

for i in range(reps+1):

    loss_, predictions, errors, mean_error, ket_norm, _ = session.run(
        [loss, mean_x, errors_y, var, state_norm, min_op],
        feed_dict={input_data: train_data, output_data: data_y})

    loss_vals.append(loss_)
    error_vals.append(mean_error)

    if i % 100 == 0:
        print('Step: {} Loss: {}'.format(i, loss_))

end_time = time.time()


# ===================================================================================
#                      Analyze the results
# ===================================================================================

test_predictions = session.run(mean_x, feed_dict={input_data: test_data})

np.save('sine_test_predictions', test_predictions)

print("Elapsed time is {} seconds".format(np.round(end_time - start_time)))

x = np.linspace(-xmax, xmax, 200)

# set plotting options
rcParams['font.family'] = 'serif'
rcParams['font.sans-serif'] = ['Computer Modern Roman']

fig, ax = plt.subplots(1,1)

# plot the function to be fitted, in green
ax.plot(x, f3(x), color='#3f9b0b', zorder=1, linewidth=2)

# plot the training data, in red
ax.scatter(train_data, data_y, color='#fb2943', marker='o', zorder=2, s=75)

# plot the test predictions, in blue
ax.scatter(test_data, test_predictions, color='#0165fc', marker='x', zorder=3, s=75)

ax.set_xlabel('Input', fontsize=18)
ax.set_ylabel('Output', fontsize=18)
ax.tick_params(axis='both', which='minor', labelsize=16)

fig.savefig('result.pdf', format='pdf', bbox_inches='tight')


==> Document/quantum-neural-networks-master/tetrominos_learning/plot_images.py <==
# Copyright 2018 Xanadu Quantum Technologies Inc.

# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at

#     http://www.apache.org/licenses/LICENSE-2.0

# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
""" This scripts converts Tetris numpy images into a .png figure."""

import numpy as np
import matplotlib.pyplot as plt
import os

##################### set local directories ########
# Model name
model_string = 'tetris'

# Output folder
folder_locator = './outputs/'

# Locations of saved data and output figure
save_string = folder_locator + 'models/' + model_string + '/'


# Loading of images
images_out = np.load(save_string + 'images_out.npy')
images_out_big = np.load(save_string + 'images_out_big.npy')

num_labels = 7
plot_scale = 1

# Plotting of the final image.
fig_images, axs = plt.subplots(
    nrows=2, ncols=num_labels, figsize=(num_labels * plot_scale, 2 * plot_scale)
)

all_images = [images_out, images_out_big]
for i in range(2):
    for lable in range(num_labels):
        ax = axs[i][lable]
        ax.imshow(all_images[i][lable], cmap='gray')
        ax.axis('off')
        ax.set_xticklabels([])
        ax.set_yticklabels([])
plt.tight_layout()
fig_images.savefig(save_string + 'fig_images.png')


==> Document/quantum-neural-networks-master/tetrominos_learning/tetrominos_learning.py <==
# Copyright 2018 Xanadu Quantum Technologies Inc.

# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at

#     http://www.apache.org/licenses/LICENSE-2.0

# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
""" This script trains a quantum network for encoding Tetris images in the quantum state of two bosonic modes."""

import strawberryfields as sf
from strawberryfields.ops import Dgate, BSgate, Kgate, Sgate, Rgate
import tensorflow as tf
import numpy as np
import time
import os

import sys
sys.path.append("..")
import version_check

os.environ['TF_CPP_MIN_LOG_LEVEL'] = '2'
os.environ['OMP_NUM_THREADS'] = '1'
os.environ['CUDA_VISIBLE_DEVICES'] = '1'

# =============================================
#   Settings and hyperparameters
# =============================================

# Model name
model_string = 'tetris'

# Output folder
folder_locator = './outputs/'

# Locations of TensorBoard and model saving outputs
board_string = folder_locator + 'tensorboard/' + model_string + '/'
save_string = folder_locator + 'models/' + model_string + '/'


# Record initial time
init_time = time.time()

# Set seed for random generator
tf.set_random_seed(1)

# Depth of the quantum network (suggested: 25)
depth = 25

# Fock basis truncation
cutoff = 11  # suggested value: 11

# Image size (im_dim X im_dim)
im_dim = 4

# Number of optimization steps (suggested: 50000)
reps = 20000

# Number of steps between data logging/saving.
partial_reps = 1000

# Number of images to encode (suggested: 7)
num_images = 7

# Clipping of training parameters
disp_clip = 5
sq_clip = 5
kerr_clip = 1

# Weight for quantum state normalization
norm_weight = 100.0

# ====================================================
#   Manual definition of target images
# ====================================================

train_images = np.zeros((num_images, im_dim, im_dim))

# Target images: L,O,T,I,S,J,Z tetrominos.
L, O, T, I, S, J, Z = np.zeros((num_images, im_dim, im_dim))

L[0, 0] = L[1, 0] = L[2, 0] = L[2, 1] = 1 / np.sqrt(4)
O[0, 0] = O[1, 1] = O[0, 1] = O[1, 0] = 1 / np.sqrt(4)
T[0, 0] = T[0, 1] = T[0, 2] = T[1, 1] = 1 / np.sqrt(4)
I[0, 0] = I[1, 0] = I[2, 0] = I[3, 0] = 1 / np.sqrt(4)
S[1, 0] = S[1, 1] = S[0, 1] = S[0, 2] = 1 / np.sqrt(4)
J[0, 1] = J[1, 1] = J[2, 1] = J[2, 0] = 1 / np.sqrt(4)
Z[0, 0] = Z[0, 1] = Z[1, 1] = Z[1, 2] = 1 / np.sqrt(4)

train_images = [L, O, T, I, S, J, Z]

# ====================================================
#   Initialization of TensorFlow variables
# ====================================================

print('Initializing TensorFlow graph...')

# Initial standard deviation of parameters
sdev = 0.1

# Coherent state amplitude
alpha = 1.4

# Combinations of two-mode amplitudes corresponding to different final images
disps_alpha = tf.constant(
    [alpha, -alpha, alpha, -alpha, 1.0j * alpha, -1.0j * alpha, 1.0j * alpha]
)
disps_beta = tf.constant(
    [alpha, alpha, -alpha, -alpha, 1.0j * alpha, 1.0j * alpha, -1.0j * alpha]
)

# Trainable weights of the quantum network.
with tf.name_scope('variables'):
    r1 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    r2 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))

    theta1 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    phi1 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))

    theta2 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    phi2 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))

    sqr1 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    sqphi1 = tf.Variable(tf.random_normal(shape=[depth]))

    sqr2 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    sqphi2 = tf.Variable(tf.random_normal(shape=[depth]))

    dr1 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    dphi1 = tf.Variable(tf.random_normal(shape=[depth]))

    dr2 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    dphi2 = tf.Variable(tf.random_normal(shape=[depth]))

    kappa1 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))
    kappa2 = tf.Variable(tf.random_normal(shape=[depth], stddev=sdev))

# List of all the weights
parameters = [
    r1,
    r2,
    theta1,
    phi1,
    theta2,
    phi2,
    sqr1,
    sqphi1,
    sqr2,
    sqphi2,
    dr1,
    dphi1,
    dr2,
    dphi2,
    kappa1,
    kappa2,
]

# ====================================================
#   Definition of the quantum neural network
# ====================================================

# Single quantum variational layer


def layer(l):
    with tf.name_scope('layer_{}'.format(l)):
        BSgate(theta1[l], phi1[l]) | (q[0], q[1])
        Rgate(r1[l]) | q[0]
        Sgate(tf.clip_by_value(sqr1[l], -sq_clip, sq_clip), sqphi1[l]) | q[0]
        Sgate(tf.clip_by_value(sqr2[l], -sq_clip, sq_clip), sqphi2[l]) | q[1]
        BSgate(theta2[l], phi2[l]) | (q[0], q[1])
        Rgate(r2[l]) | q[0]
        Dgate(tf.clip_by_value(dr1[l], -disp_clip, disp_clip), dphi1[l]) | q[0]
        Dgate(tf.clip_by_value(dr2[l], -disp_clip, disp_clip), dphi2[l]) | q[1]
        Kgate(tf.clip_by_value(kappa1[l], -kerr_clip, kerr_clip)) | q[0]
        Kgate(tf.clip_by_value(kappa2[l], -kerr_clip, kerr_clip)) | q[1]


# StrawberryFields quantum simulator of 2 optical modes
engine, q = sf.Engine(num_subsystems=2)

# Definition of the CV quantum network
with engine:
    # State preparation
    Dgate(disps_alpha) | q[0]
    Dgate(disps_beta) | q[1]
    # Sequence of variational layers
    for i in range(depth):
        layer(i)

# Symbolic evaluation of the output state
state = engine.run('tf', cutoff_dim=cutoff, eval=False, batch_size=num_images)
ket = state.ket()
trace = tf.abs(state.trace())

# Projection on the subspace of up to im_dim-1 photons for each mode.
ket_reduced = ket[:, :im_dim, :im_dim]
norm = tf.sqrt(tf.abs(tf.reduce_sum(tf.conj(ket_reduced) * ket_reduced, axis=[1, 2])))
# Since norm has shape [num_images] while ket_reduced has shape [num_images,im_dim,im_dim]
# we need to add 2 extra dimensions to the norm tensor.
norm_extended = tf.reshape(norm, [num_images, 1, 1])
ket_processed = ket_reduced / tf.cast(norm_extended, dtype=tf.complex64)

# ====================================================
#   Definition of the loss function
# ====================================================

# Target images
data_states = tf.placeholder(tf.complex64, shape=[num_images, im_dim, im_dim])

# Overlaps with target images
overlaps = tf.abs(tf.reduce_sum(tf.conj(ket_processed) * data_states, axis=[1, 2])) ** 2

# Overlap cost function
overlap_cost = tf.reduce_mean((overlaps - 1) ** 2)

# State norm cost function
norm_cost = tf.reduce_sum((trace - 1) ** 2)

cost = overlap_cost + norm_weight * norm_cost

# ====================================================
#   TensorBoard logging of cost functions and images
# ====================================================

tf.summary.scalar('Cost', cost)
tf.summary.scalar('Norm cost', norm_cost)
tf.summary.scalar('Overlap cost', overlap_cost)

# Output images with and without subspace projection.
images_out = tf.abs(ket_processed) ** 2
images_out_big = tf.abs(ket) ** 2

tf.summary.image(
    'image_out', tf.expand_dims(images_out, axis=3), max_outputs=num_images
)
tf.summary.image(
    'image_out_big', tf.expand_dims(images_out_big, axis=3), max_outputs=num_images
)

# TensorBoard writer and summary
writer = tf.summary.FileWriter(board_string)
merge = tf.summary.merge_all()


# ====================================================
#   Training
# ====================================================

# Optimization algorithm (Adam optimizer)
optim = tf.train.AdamOptimizer()
training = optim.minimize(cost)

print('Graph building time: {:3f}'.format(time.time() - init_time))

# TensorFlow session
with tf.Session() as session:
    session.run(tf.global_variables_initializer())
    start_time = time.time()

    for i in range(reps):
        rep_time = time.time()
        # make an optimization step
        _training = session.run(training, feed_dict={data_states: train_images})

        if (i + 1) % partial_reps == 0:
            # evaluate tensors for saving and logging
            [summary, params_numpy, _images_out, _images_out_big] = session.run(
                [merge, tf.squeeze(parameters), images_out, images_out_big],
                feed_dict={data_states: train_images},
            )
            # save tensorboard data
            writer.add_summary(summary, i + 1)

            # save trained weights
            os.makedirs(save_string, exist_ok=True)
            np.save(save_string + 'trained_params.npy', params_numpy)

            # save output images as numpy arrays
            np.save(save_string + 'images_out.npy', _images_out)
            np.save(save_string + 'images_out_big.npy', _images_out_big)

            print(
                'Iteration: {:d} Single iteration time {:.3f}'.format(
                    i + 1, time.time() - rep_time
                )
            )

print('Script completed. Total time: {:3f}'.format(time.time() - init_time))


==> Document/quantum-neural-networks-master/version_check.py <==
"""Script for checking the correct versions of Python, StrawberryFields and TensorFlow are being
used."""
import sys

import strawberryfields as sf
import tensorflow as tf

python_version = sys.version_info
sf_version = sf.__version__
tf_version = tf.__version__.split(".")

if python_version < (3, 5) or python_version > (3, 6):
    raise SystemError("Your version of python is {}.{}. You must have Python 3.5 or 3.6 installed "
                      "to run this script.".format(python_version.major, python_version.minor))

if sf_version != "0.10.0":
    raise ImportError("An incompatible version of StrawberryFields is installed. You must have "
                      "StrawberryFields version 0.10 to run this script. To install the correct "
                      "version, run:\n >>> pip install strawberryfields==0.10")

if not(tf_version[0] == "1" and tf_version[1] == "3"):
    raise ImportError("An incompatible version of TensorFlow is installed. You must have "
                      "TensorFlow version 1.3 to run this script. To install the correct "
                      "version, run:\n >>> pip install tensorflow==1.3")

